Thermal Activation of Divergent Distillable Entanglement under Non-Abelian Strong Symmetry

Heating usually destroys quantum entanglement. We show that thermalization constrained to a non-Abelian strong-symmetry sector can instead generate a distillable resource that diverges with system size. In an exactly solvable local dimer chain, entanglement across an equal bipartition is exactly zero at $T=0$, whereas every fixed $T>0$ yields $E_D=\frac12\log_2 N+C(T)+o(1)$. Measurements of the two half-chain representation labels convert thermally populated non-Abelian sectors into standard ebits. More generally, for global-singlet thermal states of finite-range, uniformly bounded, locally $SU(2)$-invariant chains, there is a nonzero high-temperature interval in which the protocol yield satisfies $Y_N=\frac12\log_2 N+O_\beta(1)$ and $E_D\geq Y_N$. For the dimer chain, the full finite-size onset is governed by a universal Bessel-function crossover with $T_*(N)=\Delta/[\ln N+O(1)]$. Exact diagonalization of a frustrated $J_1$-$J_2$ chain shows the expected finite-size signatures. Thus thermal fluctuations can create entanglement across a macroscopic cut and convert it into an unbounded operational quantum resource.

==> anc/README.md <==
# Figure and data reproduction package

This directory reproduces Figures 1--3 of the accompanying Quantum manuscript.

## Contents

- `make_figures.py`: generates all three manuscript figures.
- `data/`: processed exact-diagonalization tables used for Figure 3.
- `fig/`: output directory for generated PNG and vector-PDF figures.
- `requirements.txt`: Python dependencies.

## Run

```bash
python -m pip install -r requirements.txt
python make_figures.py
```

The script creates both publication-resolution PNG files and vector PDF files:

- `figure1_mechanism.{png,pdf}`
- `figure2_dimer.{png,pdf}`
- `figure3_frustrated_chain.{png,pdf}`

The analytical dimer and crossover curves are evaluated directly from the formulas in the manuscript. Figure 3 is generated from the distributed exact-diagonalization tables. The exact-diagonalization program used to produce those processed tables is available from the author upon reasonable request.


==> anc/data/frustrated_chain_ed_data.csv <==
N,betaJ,representation_yield_bits,mean_j_jplus1
4,0.0,0.792481,1.0
6,0.0,1.2,1.35
8,0.0,1.184756,1.714286
10,0.0,1.41869,2.083333
12,0.0,1.433618,2.454545
14,0.0,1.594542,2.826923
16,0.0,1.616862,3.2
4,0.25,0.681311,0.859719
6,0.25,1.136681,1.160042
8,0.25,1.059674,1.459007
10,0.25,1.327122,1.766588
12,0.25,1.309134,2.076362
14,0.25,1.491187,2.387815
16,0.25,1.492731,2.700263
4,0.5,0.574598,0.725063
6,0.5,1.089762,1.019286
8,0.5,0.943484,1.253996
10,0.5,1.249443,1.512995
12,0.5,1.190943,1.770268
14,0.5,1.398244,2.030491
16,0.5,1.373475,2.291744
4,1.0,0.388468,0.490192
6,1.0,1.035633,0.8569
8,1.0,0.739588,0.948179
10,1.0,1.136686,1.162124
12,1.0,0.98008,1.331968
14,1.0,1.250652,1.521501
16,1.0,1.158884,1.705897


==> anc/data/frustrated_chain_pj_data.csv <==
N,betaJ,j,probability
4,0.0,0.0,0.5
4,0.0,1.0,0.5000000000000001
6,0.0,0.5,0.8
6,0.0,1.5,0.20000000000000023
8,0.0,0.0,0.28571428571428553
8,0.0,1.0,0.642857142857143
8,0.0,2.0,0.07142857142857138
10,0.0,0.5,0.5952380952380951
10,0.0,1.5,0.38095238095238093
10,0.0,2.5,0.023809523809523794
12,0.0,0.0,0.1893939393939395
12,0.0,1.0,0.613636363636364
12,0.0,2.0,0.18939393939393917
12,0.0,3.0,0.0075757575757575595
14,0.0,0.5,0.45687645687645734
14,0.0,1.5,0.45687645687645667
14,0.0,2.5,0.08391608391608382
14,0.0,3.5,0.002331002331002335
16,0.0,0.0,0.13706293706293715
16,0.0,1.0,0.5482517482517528
16,0.0,2.0,0.27972027972030955
16,0.0,3.0,0.034265734265768746
16,0.0,4.0,0.0006993006993061395
4,0.25,0.0,0.5701406758352419
4,0.25,1.0,0.42985932416475825
6,0.25,0.5,0.8633194714543413
6,0.25,1.5,0.13668052854565865
8,0.25,0.0,0.34987482831522315
8,0.25,1.0,0.6104358964174489
8,0.25,2.0,0.039689275267327614
10,0.25,0.5,0.6792275838871527
10,0.25,1.5,0.30991820258216074
10,0.25,2.5,0.010854213530686437
12,0.25,0.0,0.23685760659109006
12,0.25,1.0,0.6298924488513049
12,0.25,2.0,0.1304036573731651
12,0.25,3.0,0.002846287184439864
14,0.25,0.5,0.5379709215683093
14,0.25,1.5,0.41269666929059057
14,0.25,2.5,0.048608782225953086
14,0.25,3.5,0.0007236269151473208
16,0.25,0.0,0.17313873264100993
16,0.25,1.0,0.5908180520546054
16,0.25,2.0,0.21922147817621068
16,0.25,3.0,0.01664207785308421
16,0.25,4.0,0.00017965927510938057
4,0.5,0.0,0.6374687119610077
4,0.5,1.0,0.3625312880389925
6,0.5,0.5,0.910237936008909
6,0.5,1.5,0.08976206399109092
8,0.5,0.0,0.41433760826761645
8,0.5,1.0,0.5649945200931862
8,0.5,2.0,0.02066787163919705
10,0.5,0.5,0.7532001816261048
10,0.5,1.5,0.24228070010558828
10,0.5,2.5,0.004519118268306716
12,0.5,0.0,0.2886222455506452
12,0.5,1.0,0.6259272253881738
12,0.5,2.0,0.08449883178593565
12,0.5,3.0,0.0009516972752451658
14,0.5,0.5,0.6170937528180427
14,0.5,1.5,0.35682457880868507
14,0.5,2.5,0.025886852227509395
14,0.5,3.5,0.00019481614576280677
16,0.5,0.0,0.21428618639634311
16,0.5,1.0,0.6166488100319266
16,0.5,2.0,0.1617743676199468
16,0.5,3.0,0.007251627271095948
16,0.5,4.0,3.900868069207695e-05
4,1.0,0.0,0.7549040194805242
4,1.0,1.0,0.245095980519476
6,1.0,0.5,0.9643667514353329
6,1.0,1.5,0.03563324856466672
8,1.0,0.0,0.5356317407358546
8,1.0,1.0,0.45950763393324495
8,1.0,2.0,0.0048606253309000785
10,1.0,0.5,0.8636862515258255
10,1.0,1.5,0.13567711973291344
10,1.0,2.5,0.000636628741260857
12,1.0,0.0,0.3960222622210718
12,1.0,1.0,0.573095964857802
12,1.0,2.0,0.030800859002850726
12,1.0,3.0,8.091391827475226e-05
14,1.0,0.5,0.7528645942004699
14,1.0,1.5,0.241130455867066
14,1.0,2.5,0.005994906715414492
14,1.0,3.5,1.0043217049762636e-05
16,1.0,0.0,0.30517273497335595
16,1.0,1.0,0.6173521967176826
16,1.0,2.0,0.07641964847706323
16,1.0,3.0,0.0010541967454900025
16,1.0,4.0,1.2230864085326304e-06


==> anc/make_figures.py <==
"""Generate Figures 1-3 for the accompanying manuscript."""

from __future__ import annotations

import csv
import math
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D
from matplotlib.patches import FancyArrowPatch, Rectangle
from scipy.special import ive

ROOT = Path(__file__).resolve().parent
DATA_DIR = ROOT / "data"
FIGURE_DIR = ROOT / "fig"
FIGURE_DIR.mkdir(exist_ok=True)

DIMER_COLORS = ("#4477AA", "#228833", "#EE6677")
BETA_COLORS = ("#4477AA", "#228833", "#CC6677")


def set_style() -> None:
    plt.rcParams.update(
        {
            "font.size": 11,
            "axes.labelsize": 11,
            "axes.titlesize": 11,
            "legend.fontsize": 8.5,
            "xtick.labelsize": 9.5,
            "ytick.labelsize": 9.5,
            "font.family": "sans-serif",
            "mathtext.fontset": "stixsans",
            "pdf.fonttype": 42,
        }
    )


def panel_label(ax: plt.Axes, label: str) -> None:
    ax.text(
        0.01,
        0.99,
        label,
        transform=ax.transAxes,
        va="top",
        ha="left",
        fontsize=12,
        fontweight="bold",
    )


def dimer_yield_from_activity(length: int, activity: float) -> float:
    """Representation-space yield for L dimers with triplet activity y."""
    amplitudes = np.zeros(length + 2, dtype=float)
    amplitudes[0] = 1.0
    for ell in range(length):
        previous = amplitudes.copy()
        amplitudes.fill(0.0)
        amplitudes[0] = previous[0] + activity * previous[1]
        upper = ell + 2
        amplitudes[1:upper] = previous[1:upper] + activity * (
            previous[0 : upper - 1]
            + previous[1:upper]
            + previous[2 : upper + 1]
        )
        amplitudes /= max(float(amplitudes.max()), 1e-300)

    probabilities = amplitudes[: length + 1] ** 2
    probabilities /= probabilities.sum()
    spins = np.arange(length + 1, dtype=float)
    return float(np.sum(probabilities * np.log2(2.0 * spins + 1.0)))


def dimer_yield(length: int, beta_delta: float) -> float:
    if math.isinf(beta_delta):
        return 0.0
    return dimer_yield_from_activity(length, math.exp(-beta_delta))


def crossover_yield(x: float) -> float:
    """Exact Bessel-function scaling curve F(x)."""
    if x == 0:
        return 0.0
    cutoff = max(32, int(math.ceil(14.0 * math.sqrt(max(x, 1.0)) + 24.0)))
    orders = np.arange(cutoff + 2)
    scaled_bessel = ive(orders, 2.0 * x)
    weights = (scaled_bessel[:-1] - scaled_bessel[1:]) ** 2
    probabilities = weights / weights.sum()
    spins = np.arange(probabilities.size, dtype=float)
    return float(np.sum(probabilities * np.log2(2.0 * spins + 1.0)))


def asymptotic_constant(beta_delta: float) -> float:
    gamma = 0.5772156649015329
    kappa = math.exp(-beta_delta) / (1.0 + 3.0 * math.exp(-beta_delta))
    return 0.5 * math.log2(2.0 * kappa) + (1.0 - gamma / 2.0) / math.log(2.0)


def save_figure(fig: plt.Figure, stem: str) -> None:
    """Save publication-resolution raster and vector versions into code/fig/."""
    fig.savefig(
        FIGURE_DIR / f"{stem}.png",
        dpi=600,
        bbox_inches="tight",
        facecolor="white",
    )
    fig.savefig(
        FIGURE_DIR / f"{stem}.pdf",
        bbox_inches="tight",
        facecolor="white",
    )
    plt.close(fig)


def make_figure1() -> None:
    set_style()
    fig, axes = plt.subplots(1, 2, figsize=(10.4, 3.25))
    fig.subplots_adjust(left=0.035, right=0.985, bottom=0.10, top=0.96, wspace=0.22)

    ax = axes[0]
    ax.set_axis_off()
    panel_label(ax, "a")
    y_positions = (0.72, 0.50, 0.28)
    labels = ("j+1", "j", "j-1")
    for x0, side in ((0.12, "A"), (0.66, "B")):
        ax.text(x0 + 0.11, 0.90, side, ha="center", va="center", fontsize=12, fontweight="bold")
        for y, label in zip(y_positions, labels):
            selected = label == "j"
            ax.add_patch(
                Rectangle(
                    (x0, y - 0.07),
                    0.22,
                    0.14,
                    facecolor="#e8eef4" if selected else "white",
                    edgecolor="black",
                    linewidth=1.2 if selected else 0.8,
                )
            )
            ax.text(
                x0 + 0.11,
                y,
                rf"$V_{{{label}}}^{side}\otimes M_{{{label}}}^{side}$",
                ha="center",
                va="center",
                fontsize=11,
            )
    ax.plot((0.34, 0.66), (0.50, 0.50), lw=1.5, color="black")
    ax.text(0.50, 0.55, r"$J_{AB}=0$", ha="center", va="bottom", fontsize=11)
    ax.text(0.50, 0.45, r"$j_A=j_B$", ha="center", va="top", fontsize=11)
    ax.text(
        0.50,
        0.10,
        r"$V_j^A\otimes V_j^B$ contains the invariant vector $|\Phi_j\rangle$",
        ha="center",
        va="center",
        fontsize=11,
    )
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)

    ax = axes[1]
    ax.set_axis_off()
    panel_label(ax, "b")
    for x0, side in ((0.10, "A"), (0.69, "B")):
        ax.add_patch(Rectangle((x0, 0.61), 0.21, 0.17, facecolor="white", edgecolor="black", linewidth=0.9))
        ax.text(x0 + 0.105, 0.695, rf"$V_j^{side}\otimes M_j^{side}$", ha="center", va="center", fontsize=11.5)
        ax.add_patch(FancyArrowPatch((x0 + 0.105, 0.60), (x0 + 0.105, 0.43), arrowstyle="-|>", mutation_scale=12, lw=1.0, color="black"))
        ax.text(x0 + 0.105, 0.50, r"measure $j$", ha="center", va="center", fontsize=10)
        ax.text(x0 + 0.105, 0.36, rf"discard $M_j^{side}$", ha="center", va="center", fontsize=10)
    ax.plot((0.31, 0.69), (0.695, 0.695), lw=1.2, color="black")
    ax.text(0.50, 0.74, "same outcome", ha="center", va="bottom", fontsize=10)
    ax.add_patch(Rectangle((0.37, 0.22), 0.26, 0.13, facecolor="#e8eef4", edgecolor="black", linewidth=1.1))
    ax.text(0.50, 0.285, r"retain $|\Phi_j\rangle$", ha="center", va="center", fontsize=11)
    ax.add_patch(FancyArrowPatch((0.205, 0.34), (0.38, 0.285), arrowstyle="-|>", mutation_scale=11, lw=0.9, color="black"))
    ax.add_patch(FancyArrowPatch((0.795, 0.34), (0.62, 0.285), arrowstyle="-|>", mutation_scale=11, lw=0.9, color="black"))
    ax.text(
        0.50,
        0.09,
        r"$Y_N=\sum_j p_j\log_2(2j+1)$;  $j=O(\sqrt{N})\Rightarrow Y_N=\frac{1}{2}\log_2N+O(1)$",
        ha="center",
        va="center",
        fontsize=11,
    )
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)

    save_figure(fig, "figure1_mechanism")


def make_figure2() -> None:
    set_style()
    fig, axes = plt.subplots(1, 3, figsize=(11.0, 3.35))
    fig.subplots_adjust(left=0.065, right=0.99, bottom=0.20, top=0.95, wspace=0.31)

    ax = axes[0]
    panel_label(ax, "a")
    temperatures = np.r_[0.0, np.geomspace(0.035, 2.0, 80)]
    for order, color, length in zip((1, 2, 3), DIMER_COLORS, (64, 256, 1024)):
        values = [0.0 if temperature == 0 else dimer_yield(length, 1.0 / temperature) for temperature in temperatures]
        ax.plot(temperatures, values, color=color, lw=1.1, zorder=order, label=fr"$N={4 * length}$")
    ax.set_xlabel(r"$T/\Delta$")
    ax.set_ylabel(r"$E_D$ (ebits)")
    ax.set_xlim(0, 1.2)
    ax.legend(frameon=False, loc="lower right", handlelength=1.5)
    ax.spines[["top", "right"]].set_visible(False)

    ax = axes[1]
    panel_label(ax, "b")
    x_values = np.geomspace(0.015, 12.0, 120)
    for color, length in zip(DIMER_COLORS, (64, 256, 1024)):
        finite_values = [dimer_yield_from_activity(length, x / length) for x in x_values]
        ax.plot(x_values, finite_values, color=color, lw=1.0, label=fr"$N={4 * length}$")
    exact_values = [crossover_yield(x) for x in x_values]
    ax.plot(x_values, exact_values, color="black", ls="--", lw=1.15, label=r"exact $\mathcal{F}(x)$")
    ax.set_xscale("log")
    ax.set_xlabel(r"$x=Le^{-\Delta/T}$")
    ax.set_ylabel(r"$E_D$ (ebits)")
    ax.legend(frameon=False, loc="upper left", handlelength=1.5)
    ax.spines[["top", "right"]].set_visible(False)

    ax = axes[2]
    panel_label(ax, "c")
    lengths = np.array((8, 12, 16, 24, 32, 48, 64, 96, 128, 192, 256))
    for color, beta_delta in zip(BETA_COLORS, (0.0, 1.0, 2.0)):
        values = np.array([dimer_yield(int(length), beta_delta) - 0.5 * math.log2(length) for length in lengths])
        ax.plot(1.0 / lengths, values, "o-", ms=3, lw=1, color=color, label=fr"$\beta\Delta={beta_delta:g}$")
        ax.axhline(asymptotic_constant(beta_delta), color=color, ls="--", lw=0.8)
    ax.set_xlabel(r"$1/L$")
    ax.set_ylabel(r"$E_D-\frac{1}{2}\log_2 L$")
    ax.legend(frameon=False, loc="center right", handlelength=1.5)
    ax.spines[["top", "right"]].set_visible(False)

    save_figure(fig, "figure2_dimer")


def read_yield_table() -> dict[float, dict[int, float]]:
    values: dict[float, dict[int, float]] = {}
    with (DATA_DIR / "frustrated_chain_ed_data.csv").open(newline="") as handle:
        for row in csv.DictReader(handle):
            values.setdefault(float(row["betaJ"]), {})[int(row["N"])] = float(row["representation_yield_bits"])
    return values


def make_figure3() -> None:
    set_style()
    data = read_yield_table()
    colors = {0.25: "#228833", 0.5: "#CC6677", 1.0: "#AA3377"}
    markers = {0: "o", 1: "s"}
    line_styles = {0: "-", 1: "--"}
    fig, axes = plt.subplots(1, 3, figsize=(11.0, 3.35))
    fig.subplots_adjust(left=0.07, right=0.99, bottom=0.20, top=0.94, wspace=0.32)

    handles = [Line2D([], [], color=colors[beta], lw=1.2, label=fr"$\beta J={beta:g}$") for beta in (0.25, 0.5, 1.0)]

    ax = axes[0]
    panel_label(ax, "a")
    for beta in (0.25, 0.5, 1.0):
        sizes = np.array(sorted(data[beta]))
        yields = np.array([data[beta][int(size)] for size in sizes])
        for parity in (0, 1):
            selected = ((sizes // 2).astype(int) % 2) == parity
            ax.plot(np.log2(sizes[selected]), yields[selected], marker=markers[parity], ls=line_styles[parity], ms=3.2, lw=0.9, color=colors[beta])
    ax.set_xlabel(r"$\log_2 N$")
    ax.set_ylabel(r"$Y_N$ (ebits)")
    ax.legend(handles=handles, frameon=False, loc="lower right")
    ax.spines[["top", "right"]].set_visible(False)

    ax = axes[1]
    panel_label(ax, "b")
    for beta in (0.25, 0.5, 1.0):
        sizes = np.array(sorted(data[beta]))
        residuals = np.array([data[beta][int(size)] - 0.5 * np.log2(size) for size in sizes])
        for parity in (0, 1):
            selected = ((sizes // 2).astype(int) % 2) == parity
            ax.plot(1.0 / sizes[selected], residuals[selected], marker=markers[parity], ls=line_styles[parity], ms=3.2, lw=0.9, color=colors[beta])
    ax.set_xlabel(r"$1/N$")
    ax.set_ylabel(r"$Y_N-\frac{1}{2}\log_2 N$")
    ax.set_ylim(-0.88, 0.10)
    ax.legend(handles=handles, frameon=False, loc="upper right", ncol=3, handlelength=1.2, columnspacing=0.6, fontsize=6.8)
    ax.spines[["top", "right"]].set_visible(False)

    with (DATA_DIR / "frustrated_chain_pj_data.csv").open(newline="") as handle:
        distribution_rows = list(csv.DictReader(handle))
    size_colors = {8: "#4477AA", 12: "#228833", 16: "#AA3377"}
    ax = axes[2]
    panel_label(ax, "c")
    for size in (8, 12, 16):
        selected_rows = [
            row
            for row in distribution_rows
            if int(float(row["N"])) == size and abs(float(row["betaJ"]) - 0.5) < 1e-12
        ]
        x_values = np.array([float(row["j"]) / math.sqrt(size) for row in selected_rows])
        cumulative = np.cumsum([float(row["probability"]) for row in selected_rows])
        ax.step(x_values, cumulative, where="post", lw=1.2, color=size_colors[size], label=fr"$N={size}$")
        ax.plot(x_values, cumulative, "o", ms=2.8, color=size_colors[size])
    ax.set_xlabel(r"$j/\sqrt{N}$")
    ax.set_ylabel(r"$\Pr(J_A\leq j)$")
    ax.set_ylim(0, 1.04)
    ax.legend(frameon=False, loc="lower right")
    ax.spines[["top", "right"]].set_visible(False)

    save_figure(fig, "figure3_frustrated_chain")


def main() -> None:
    make_figure1()
    make_figure2()
    make_figure3()
    print(f"Generated Figures 1-3 in {FIGURE_DIR}")


if __name__ == "__main__":
    main()


==> anc/requirements.txt <==
numpy>=1.24
scipy>=1.10
matplotlib>=3.7

